Global optimal control of perturbed systems

We propose a new numerical method for the computation of the optimal value function of perturbed control systems and associated globally stabilizing optimal feedback controllers. The method is based on a set oriented discretization of state space in combination with a new algorithm for the computation of shortest paths in weighted directed hypergraphs. Using the concept of a multivalued game, we prove convergence of the scheme as the discretization parameter goes to zero.

==> invpend.c <==
/* Copyright (c) 2001 Oliver Junge, for details see COPYING 
   
   compile with 
   
     GNU/Linux: gcc -shared -o invpend.soglx invpend.c
     MacOS X  : gcc -bundle -o invpend.somac invpend.c
     Solaris  : gcc -G -o invpend.sosol invpend.c
*/

#include <math.h>

char *typ = "control system";                 
char *name = "The inverted pendulum";
int   dim  = 2;                     
int   uDim = 1;                     
int   paramDim = 7;                 
char *paramNames[] = { "m", "M", "l", "g", "q1", "q2", "r0" }; 
double m = 2, M = 8, l = 0.5, g = 9.8, q1 = 0.1, q2 = 0.05, r0 = 0.01; 
double c[2] = { 0.01, 0.01 };   
double r[2] = { 8, 16 };    
double tFinal = 0.3;              

#define  m_r  (m/(m+M))

void rhs(double *x, double *u, double *y) {

  y[0] = x[1];
  y[1] = ((g/l)*sin(x[0]) - 0.5*m_r*pow(x[1],2.0)*sin(2*x[0])- (m_r/(m*l))*cos(x[0])*u[0])/(4.0/3.0 - m_r*pow(cos(x[0]), 2.0));
    
}

double cost(double *x, double *u) {
  /* the original one from the Hauser/Osinga paper*/
  return  0.5*(q1*(x[0]*x[0]) + q2*(x[1]*x[1]) + r0*(u[0]*u[0]));
  /* the one that worked */
/*   return  (q1*(x[0]*x[0]) + q2*(x[1]*x[1]) + r0*(u[0]*u[0])); */

}

/* 0.06, 0.25 */


==> pert_simple.c <==
/* Copyright (c) 2003 Oliver Junge, for details see COPYING 

   compile with 
   
     GNU/Linux: gcc -shared -o invpend.soglx invpend.c
     MacOS X  : gcc -bundle -o invpend.somac invpend.c
     Solaris  : gcc -G -o invpend.sosol invpend.c
*/

#include <math.h>

char *typ = "control system";                 
char *name = "perturbed simple 1D linear system";
int   dim  = 1;                     
int   uDim = 2;                     
int   paramDim = 1;                 
char *paramNames[] = { "a" }; 
double a = 0.7; 
double c[1] = { 0.01 };   
double r[1] = { 10 };    
double tFinal = 1;              

void rhs(double *x, double *u, double *y) {
  y[0] = x[0] + u[0]*(1-a)*x[0] + u[1];
}

double cost(double *x, double *u) {
  return  (1-a)*fabs(x[0]); 
}


==> runinvpend-p.m <==
%auto-ignore
addpath(strcat(getenv('GAIODIR'),'/matlab'))
addpath('~/gaio-oc')

inv_pend = Model('invpend');
rk = Integrator('RungeKutta4');
rk.model = inv_pend;
rk.task = 'Cost';
rk.tFinal = 0.1;
rk.h = 0.02;

grid = Points('InnerGrid', inv_pend.dim, 9);
ctr = Points('Center', inv_pend.dim);
tree = Tree([1e-5 1e-5], [8 10]);

for i=1:18, subdivide(tree, 1:tree.count(-1)); end

depth = 14;
U = linspace(-64,64,16);
b = tree.boxes(depth);

tic; G = compute_hypergraph2(tree, grid, rk, depth, U); toc
tic; Gt = transpose_hypergraph(G); toc
b = tree.boxes(depth);
T = [tree.center-tree.radius; tree.center+tree.radius];
D = tree.search_box([0;0], [0.1;0.1],depth);
tic; V = minmax_dijkstra(G, Gt, D); toc
I = find(V < inf);
length(I)

% value function
clf;
b = tree.boxes(depth);
show2(b(:,I)', 'r', 2, [1,2], V(I)); colorbar;axis([-8 8 -10 10])
axis([-1 6 -8 7])

hold on
len = 100;
[p, bp, c, u] = fbpath(tree, rk, V', U, [3.1; 0.1], depth, len);
h = plot(p(1,:),p(2,:),'k.-');
set(h,'linewidth',2)
set(h,'markersize',20)
set(gca,'fontsize',24)
xlabel('\phi');
ylabel('\phi\prime');
print -depsc invpend_fb_rob.eps

figure
h = plot(V(bp),'.-');
set(h,'linewidth',1)
set(h,'markersize',15)
set(gca,'fontsize',22)
xlabel('iteration index of feedback trajectory');
ylabel('approximate optimal value function');
print -depsc v_decrease_rob.eps
!gv v_decrease_rob.eps









==> runinvpend.m <==
%auto-ignore
addpath(strcat(getenv('GAIODIR'),'/matlab'))
addpath('~/gaio-oc')

inv_pend = Model('invpend');
rk = Integrator('RungeKutta4');
rk.model = inv_pend;
rk.task = 'Cost';
rk.tFinal = 0.1;
rk.h = 0.02;

grid = Points('Grid', inv_pend.dim, 4);
ctr = Points('Center', inv_pend.dim);
tree = Tree([1e-5 1e-5], [8 10]);

for i=1:18, subdivide(tree, 1:tree.count(-1)); end

depth = -1;
U_range = 128;
U_nop = 17;
U = -U_range/2:U_range/(U_nop-1):U_range/2;

tic; A = tr_graph(tree, grid, rk, depth, U); toc
tb = tree.search([0;0],depth);
[V, next] = dijkstra_all(A', tb);
iV=find(V==-1);
V(iV)=inf;
I = find(V < 7);

clf;
b = tree.boxes(depth);
show2(b(:,I)', 'r', 2, [1,2], V(I)); colorbar;
axis([-1 6 -8 7])

hold on
len = 150;
[p, bp, c, u] = fbpath(tree, rk, V, U, [3.1; 0.1], depth, len);
h = plot(p(1,:),p(2,:),'k.-');
set(h,'linewidth',2)
set(h,'markersize',5)
set(gca,'fontsize',24)
xlabel('\phi');
ylabel('\phi\prime');
print -depsc invpend_fb.eps

figure
h = plot(V(bp),'.-');
set(h,'linewidth',1)
set(h,'markersize',15)
set(gca,'fontsize',22)
xlabel('iteration index of feedback trajectory');
ylabel('approximate optimal value function');
print -depsc v_decrease.eps
!gv v_decrease.eps



==> runpert_simple.m <==
%auto-ignore
addpath(strcat(getenv('GAIODIR'),'/matlab'))
addpath('~/software/gaio-oc')
addpath('~/software/minmax_dijkstra')

simple = Model('pert_simple');
simple.a = 0.8;
map = Integrator('Map');
map.model = simple;
map.task = 'Cost';

to_be_subdivided = 8;

grid = Points('Grid', simple.dim, 10);
tree = Tree(0.5, 0.5);

for i=1:14, subdivide(tree, 1:tree.count(-1)); end

depth = 10;
U = linspace(-1, 1, 10);
epsln = 0.01;
W = linspace(-epsln, epsln, 10);

tic; G = compute_hypergraph(tree, grid, map, depth, U, W); toc
tic; Gt = transpose_hypergraph(G); toc
alpha0 = epsln/(1-simple.a);
alpha = 1.01*alpha0;
D = tree.search_box(0, alpha, depth);
tic; V = minmax_dijkstra(G, Gt, D); toc
I = find(V < inf);
length(I)

b = tree.boxes(depth);
bar(b(1,:), V, 1); 
set(gcf,'renderer','painters')
k = @(x) floor(log((alpha-alpha0)./(x-alpha0))/log(simple.a))+1;
V_exact = @(x) (x-alpha0).*(1-simple.a.^k(x))+epsln*k(x);
x = linspace(alpha,1,1000);
hold on; plot(x,V_exact(x),'k.');

set(gca,'fontsize',18)
xlabel('x')
ylabel('(approximate) value function') 
legend('1024 boxes','256 boxes', '64 boxes', 'exact');
